Positive Semidefinite Metric Learning with Boosting

The learning of appropriate distance metrics is a critical problem in image classification and retrieval. In this work, we propose a boosting-based technique, termed \BoostMetric, for learning a Mahalanobis distance metric. One of the primary difficulties in learning such a metric is to ensure that the Mahalanobis matrix remains positive semidefinite. Semidefinite programming is sometimes used to enforce this constraint, but does not scale well. \BoostMetric is instead based on a key observation that any positive semidefinite matrix can be decomposed into a linear positive combination of trace-one rank-one matrices. \BoostMetric thus uses rank-one positive semidefinite matrices as weak learners within an efficient and scalable boosting-based learning process. The resulting method is easy to implement, does not require tuning, and can accommodate various types of constraints. Experiments on various datasets show that the proposed algorithm compares favorably to those state-of-the-art methods in terms of classification accuracy and running time.

==> Fig/motor_air.m <==
% File Type:     Matlab
% Author:        Chunhua Shen {chhshen@gmail.com}
% Creation:      Tuesday 10/03/2009 16:43.
% Last Revision: Tuesday 10/03/2009 17:30.
%
% 200D
%

Euclidean2 = 16.0563;
Euclidean_std2 = 1.7998;

LMNN2 = 4.3975;
LMNN_std2 = 0.8296;

BoostMetric2 = 2.9577;
BoostMetric_std2 = 0.5922;

%
% 100D
%

Euclidean = 15;
Euclidean_std = 1;

LMNN = 4.7;
LMNN_std = 0.5;

BoostMetric =  3.6150;
BoostMetric_std =  0.6819;


barweb([Euclidean LMNN BoostMetric; Euclidean2 LMNN2 BoostMetric2] ,...
       [Euclidean_std LMNN_std BoostMetric_std; ...
       Euclidean_std2 LMNN_std2 BoostMetric_std2], ...
       .7 , {'dim.: 100D'; '200D'})

ylabel('Test error of 3-nearest neighbor (%)')
legend('Euclidean', 'LMNN' , 'BoostMetric' )
grid on



==> Fig/plot_face_result.m <==
% File Type:     Matlab
% Author:        Chunhua Shen {chhshen@gmail.com}
% Creation:      Monday 09/03/2009 10:12.
% Last Revision: Tuesday 10/03/2009 17:37.


load face_result_raw.mat

mean_Eucldean  = mean(e);
std_Eucldean   = std(e)

mean_LMNN  = mean(l);
std_LMNN   = std(l)

mean_BoostMetric  = mean(o);
std_BoostMetric   = std(o)

figure;
errorbar(mean_Eucldean, std_Eucldean,'ob--')

hold on
errorbar(mean_LMNN, std_LMNN, 'sk--')

hold on
errorbar(mean_BoostMetric, std_BoostMetric, '*r--')


legend('Euclidean', 'LMNN', 'BoostMetric')

axis([ 0.5 20.5 0.4 0.94])

xlabel('rank')
ylabel('retrieval accuracy')
title('input dim. 100')

figure

load face_200Dresult_raw.mat
mean_Eucldean  = mean(eucli_retrieval_acc);
std_Eucldean   = std(eucli_retrieval_acc);

mean_LMNN  = mean(lmnn_retrieval_acc);
std_LMNN   = std(lmnn_retrieval_acc);

mean_BoostMetric  = mean(boost_retrieval_acc);
std_BoostMetric   = std(boost_retrieval_acc);

errorbar(mean_Eucldean, std_Eucldean,'ob-')

hold on
errorbar(mean_LMNN, std_LMNN, 'sk-')

hold on
errorbar(mean_BoostMetric, std_BoostMetric, '*r-')

axis([ 0.5 20.5 0.4 0.88])


legend('Euclidean', 'LMNN', 'BoostMetric')


xlabel('rank')
ylabel('retrieval accuracy')
title('input dim. 200')


==> Fig/plot_motor_airplane.m <==
% File Type:     Matlab
% Author:        Chunhua Shen {chhshen@gmail.com}
% Creation:      Monday 09/03/2009 11:42.
% Last Revision: Monday 12/10/2009 15:07.

num_triplets = [ 1000 2000  3000 4000 5000 6000 7000 8000 8631 ];
err_mean = [ 4.4288 4.0845 4.0219 3.9124 3.9437 3.8185 3.6307 ...
3.5837    3.6150 ];

% err_mean = 0.01 * err_mean;

err_std  = [ 0.7154 0.6739 0.5764 0.5993 0.6549 0.5865 0.6590 ...
0.6699    0.6819 ];
% err_std = err_std * 0.01;

errorbar(num_triplets, err_mean, err_std,'r*--')

axis([ 500 9000 2.5 5.5] )

xlabel('Number of triplets')
ylabel('Test error of 3-nearest neighbor (%)')




==> cl.sh <==
#!/bin/bash
# Author:        Chunhua Shen {chhshen@gmail.com}
# Creation:      Thursday 19/02/2009 16:39.
# Last Revision: Tuesday 13/10/2009 11:28.

for i in 1 2
do
        latex   merged_final.tex
        bibtex     merged_final
done

sed -e s/1pt/2.3pt/g merged_final.bbl > _1
mv _1 merged_final.bbl

latex   merged_final.tex

dvips -Ppdf -Pcmz merged_final -o

      gs                                             \
      -dSAFER -dNOPAUSE -dBATCH -sDEVICE=pdfwrite    \
      -dPDFSETTINGS=/printer                         \
      -dMaxSubsetPct=100 -dCompatibilityLevel=1.4    \
      -dSubsetFonts=true -dEmbedAllFonts=true        \
      -dAutoFilterColorImages=false                  \
      -dAutoFilterGrayImages=false                   \
      -dColorImageFilter=/FlateEncode                \
      -dGrayImageFilter=/FlateEncode                 \
      -dModoImageFilter=/FlateEncode                 \
      -sOutputFile=merged_final.pdf              \
      merged_final.ps

/bin/rm *log
/bin/rm *dvi
/bin/rm *out
/bin/rm *brf
/bin/rm *blg
/bin/rm *aux




==> motor_air.m <==
% File Type:     Matlab
% Author:        Chunhua Shen {chhshen@gmail.com}
% Creation:      Tuesday 10/03/2009 16:43.
% Last Revision: Tuesday 10/03/2009 17:30.
%
% 200D
%

Euclidean2 = 16.0563;
Euclidean_std2 = 1.7998;

LMNN2 = 4.3975;
LMNN_std2 = 0.8296;

BoostMetric2 = 2.9577;
BoostMetric_std2 = 0.5922;

%
% 100D
%

Euclidean = 15;
Euclidean_std = 1;

LMNN = 4.7;
LMNN_std = 0.5;

BoostMetric =  3.6150;
BoostMetric_std =  0.6819;


barweb([Euclidean LMNN BoostMetric; Euclidean2 LMNN2 BoostMetric2] ,...
       [Euclidean_std LMNN_std BoostMetric_std; ...
       Euclidean_std2 LMNN_std2 BoostMetric_std2], ...
       .7 , {'dim.: 100D'; '200D'})

ylabel('Test error of 3-nearest neighbor (%)')
legend('Euclidean', 'LMNN' , 'BoostMetric' )
grid on



==> pdf.sh <==
#!/bin/bash
#
# Author:        Chunhua Shen {chhshen@gmail.com}
# Creation:      Tuesday 13/10/2009 11:51.
# Last Revision: Tuesday 13/10/2009 11:51.

for i in `ls -1 *eps`
do
    epstopdf $i
    sleep 1
done



==> plot_face_result.m <==
% File Type:     Matlab
% Author:        Chunhua Shen {chhshen@gmail.com}
% Creation:      Monday 09/03/2009 10:12.
% Last Revision: Tuesday 10/03/2009 17:37.


load face_result_raw.mat

mean_Eucldean  = mean(e);
std_Eucldean   = std(e)

mean_LMNN  = mean(l);
std_LMNN   = std(l)

mean_BoostMetric  = mean(o);
std_BoostMetric   = std(o)

figure;
errorbar(mean_Eucldean, std_Eucldean,'ob--')

hold on
errorbar(mean_LMNN, std_LMNN, 'sk--')

hold on
errorbar(mean_BoostMetric, std_BoostMetric, '*r--')


legend('Euclidean', 'LMNN', 'BoostMetric')

axis([ 0.5 20.5 0.4 0.94])

xlabel('rank')
ylabel('retrieval accuracy')
title('input dim. 100')

figure

load face_200Dresult_raw.mat
mean_Eucldean  = mean(eucli_retrieval_acc);
std_Eucldean   = std(eucli_retrieval_acc);

mean_LMNN  = mean(lmnn_retrieval_acc);
std_LMNN   = std(lmnn_retrieval_acc);

mean_BoostMetric  = mean(boost_retrieval_acc);
std_BoostMetric   = std(boost_retrieval_acc);

errorbar(mean_Eucldean, std_Eucldean,'ob-')

hold on
errorbar(mean_LMNN, std_LMNN, 'sk-')

hold on
errorbar(mean_BoostMetric, std_BoostMetric, '*r-')

axis([ 0.5 20.5 0.4 0.88])


legend('Euclidean', 'LMNN', 'BoostMetric')


xlabel('rank')
ylabel('retrieval accuracy')
title('input dim. 200')


==> plot_motor_airplane.m <==
% File Type:     Matlab
% Author:        Chunhua Shen {chhshen@gmail.com}
% Creation:      Monday 09/03/2009 11:42.
% Last Revision: Monday 12/10/2009 15:07.

num_triplets = [ 1000 2000  3000 4000 5000 6000 7000 8000 8631 ];
err_mean = [ 4.4288 4.0845 4.0219 3.9124 3.9437 3.8185 3.6307 ...
3.5837    3.6150 ];

% err_mean = 0.01 * err_mean;

err_std  = [ 0.7154 0.6739 0.5764 0.5993 0.6549 0.5865 0.6590 ...
0.6699    0.6819 ];
% err_std = err_std * 0.01;

errorbar(num_triplets, err_mean, err_std,'r*--')

axis([ 500 9000 2.5 5.5] )

xlabel('Number of triplets')
ylabel('Test error of 3-nearest neighbor (%)')



